A fast modulo primes algorithm for searching perfect cuboids and its implementation

A perfect cuboid is a rectangular parallelepiped whose all linear extents are given by integer numbers, i. e. its edges, its face diagonals, and its space diagonal are of integer lengths. None of perfect cuboids is known thus far. Their non-existence is also not proved. This is an old unsolved mathematical problem. Three mathematical propositions have been recently associated with the cuboid problem. They are known as three cuboid conjectures. These three conjectures specify three special subcases in the search for perfect cuboids. The case of the second conjecture is associated with solutions of a tenth degree Diophantine equation. In the present paper a fast algorithm for searching solutions of this Diophantine equation using modulo primes seive is suggested and its implementation on 32-bit Windows platform with Intel-compatible processors is presented.

==> anc/Create_binary_seive_files.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Styles>
<Layout alignment="left" bullet="none" firstindent="0.0" leftmargin="0.0" linebreak="space" name="Normal" rightmargin="0.0" spaceabove="0.0" spacebelow="0.0"/>
<Layout alignment="centred" bullet="none" linespacing="0.5" name="Pseudo Output"/>
<Font background="[0,0,0]" bold="false" family="Times New Roman" foreground="[0,0,0]" italic="false" name="Text" opaque="false" size="12" underline="false"/>
<Font background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" name="Maple Input" opaque="false" size="12"/>
</Styles>
<Group>
 <Input>
  <Text-field layout="Normal" prompt="&gt; " style="Maple Input">restart;</Text-field>
 </Input>
</Group>

<Group>
 <Input>
  <Text-field layout="Normal" style="Text"><Font executable="false">The DLL library file name and the path to it</Font></Text-field>
 </Input>
</Group>

<Group>
 <Input>
  <Text-field layout="Normal" prompt="&gt; " style="Maple Input">DLL_file:="./Cuboid_search_v01.dll":</Text-field>
 </Input>
</Group>


<Group>
 <Input>
  <Text-field layout="Normal" style="Text"><Font executable="false">The variable <Font bold="true" foreground="[0,140,0]">NPrimes</Font> is the upper limit for the number of primes used for generating the prime seive in the file <Font bold="true">Cuboid_pq_bitmaps.bin</Font>. Its value should not be greater than 1197 in order to fit the 32-bit limit of the memory size that cam be allocated at once.</Font></Text-field>
 </Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">NPrimes:=100:</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">r:=10:
Mem_Size:=0:
for i from 5 by 1 while Mem_Size&lt;2^32 do
 r:=nextprime(r):
 Mem_Size:=Mem_Size+ceil(r^2/8):
end do:
NPrimes_max:=i:
printf("NPrimes_max=%a, r_max=%a, Mem_Size=%a\n",NPrimes_max,r,Mem_Size):
printf("%a &lt; %a",NPrimes,NPrimes_max);</Text-field>
</Input>
</Group>
<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">NPrimes_max=1198, r_max=9697, Mem_Size=4306023440, 
100 &lt; 1198</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">External procedures imported from the DLL library.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Open_pq_file_stream:=define_external('Open_pq_file_stream',
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Write_pq_file_stream:=define_external('Write_pq_file_stream',
    'rrr'::(integer[4]), RETURN::(integer[4]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Close_pq_file_stream:=define_external('Close_pq_file_stream',
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Creating the binary files <Font bold="true">Cuboid_primes.bin</Font> and <Font bold="true">Cuboid_pq_bitmaps.bin</Font>.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">r:=1:
Bites_written:=0:
f1:=FileTools[Binary][Open]("./Cuboid_primes.bin",
    create=true,overwrite=true):
Open_pq_file_stream():
Start_Time:=time():
for i from 1 by 1 to NPrimes do
 r:=nextprime(r):
 Bites_written_this_time:=Write_pq_file_stream(r);
 if Bites_written_this_time&lt;&gt;0
  then
   FileTools[Binary][Write](f1,integer[2],[r],
     'byteorder'='little'):
   FileTools[Binary][Write](f1,integer[4],[Bites_written],
     'byteorder'='little'):
   Bites_written:=Bites_written+Bites_written_this_time:
   printf("|----&gt;  i=%a of %a, r=%a, Bites_written=%a\n",
     i,NPrimes,r,Bites_written):
 end if:
end do:
Time_Elapsed:=time()-Start_Time;
Close_pq_file_stream():
FileTools[Binary][Close](f1);</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">
i=5 of 100, r=11, Bites_written=16
i=6 of 100, r=13, Bites_written=38
i=7 of 100, r=17, Bites_written=75
i=8 of 100, r=19, Bites_written=121
etc
i=100 of 100, r=541, Bites_written=1048164</Font></Text-field>
</Input>
</Group>

<Text-field/>
</Worksheet>

==> anc/Cuboid_search_v01.cpp <==
// Cuboid_search_v01.cpp
//
//#include "stdafx.h"
#include "Cuboid_search_v01.h"
#include "math.h"
#include "time.h"
#include <ctime>
#include <process.h>
//#include <stdexcept>
#include <iostream>
#include <fstream>
using namespace std;

// record structure for each prime in the list
struct primes_item 
{
 short prime;
 unsigned int p_offset; 
};
// buffer for reading primes list
primes_item * Primes_list_ptr;
char * Primes_list_buffer_ptr;
unsigned int Primes_list_length;
unsigned int Primes_list_items;

// buffer for reading pq bit-tables all at once
char * pq_buffer_ptr;
unsigned int pq_bit_tables_length;

// File stream for writing pq bit-tables
ofstream of_pq;
// File stream for reading p_q bit-tables
ifstream if_pq;
// File stream for reading primes list with bitmap offsets
ifstream if_primes;
// File stream for writing the cuboid search report
ofstream of_report;
// Constants used in assembly division and multiplication
unsigned int Const_0=0, Const_2=2, Const_4=4, Const_6=6, 
             Const_8=8, Const_10=10, Const_14=14;
bool Search_is_running=false; // flag variable signalling that the srach is on
bool Should_stop_searching=false; // flag variable to stop searching cuboids 
bool Binaries_are_loaded=false; // flag variable indicating that primes list and bit-tables are loaded

// variables to transmit loop variables outside the DLL and vice versa
unsigned int p_global;
unsigned int q_global;
unsigned int r_max=1; // indicator of the naximal prime used for seiving
char  string_buffer[250]; // buffer for sprintf_s string formatting

unsigned int __stdcall Load_Cuboid_Binaries()
{
 unsigned int Primes_list_length_local;
 if (Binaries_are_loaded)
 {
  return(0); 
 };
 if_primes.open("Cuboid_primes.bin",ios::in | ios::binary); 
 if_primes.seekg(0,if_primes.end);
 Primes_list_length=if_primes.tellg();
 Primes_list_items=unsigned int(ceil((Primes_list_length-0.1)/6)); 
 if_primes.seekg(0,if_primes.beg);
 Primes_list_buffer_ptr=new char[Primes_list_length];
 if_primes.read(Primes_list_buffer_ptr,Primes_list_length);
 if_primes.close();
 Primes_list_ptr=reinterpret_cast<primes_item*>(Primes_list_buffer_ptr);
 
 if_pq.open("Cuboid_pq_bit_tables.bin",ios::in | ios::binary);
 if_pq.seekg(0,if_pq.end);
 pq_bit_tables_length=if_pq.tellg();
 if_pq.seekg(0,if_pq.beg);
 pq_buffer_ptr=new char[pq_bit_tables_length];
 if_pq.read(pq_buffer_ptr,pq_bit_tables_length);
 if_pq.close();
 Binaries_are_loaded=true;
 Primes_list_length_local=Primes_list_length;
 return Primes_list_length_local;
}
unsigned int __stdcall Release_Cuboid_Binaries()
{
 if (!Binaries_are_loaded)
 {
  return(6); 
 };
 if (Search_is_running)
 {
  return(1); 
 };
 delete[] Primes_list_buffer_ptr;
 delete[] pq_buffer_ptr;
 Binaries_are_loaded=false;
 return(0); 
}
// function reporting that potential perfect cuboids is found
void __stdcall Write_potential_cuboid(unsigned int p, unsigned int q)
{
 sprintf_s(string_buffer,"PC p=%u, q=%u is found.\n",p,q);
 of_report << string_buffer;
}
// the most important function performing search for potential perfect cuboids
void Look_for_cuboids_thread(void * arg)
{
 // _sleep(500);
 unsigned int ppp;  // local p
 unsigned int qqq;  // local q
 unsigned int rrr;  // local r
 unsigned int n_primes; // local primes counter
 Should_stop_searching=false;
 Search_is_running=true;
 ppp=p_global;
 qqq=q_global;
 r_max=1;
 unsigned int lower_limit_qqq;
 unsigned int upper_limit_qqq;
 of_report.open("Cuboid_search_report.txt",ios::out | ios::ate | ios::app);
 time_t t = time(0);   // get time now
 struct tm * now; 
 now=new tm;
 localtime_s(now,&t);
  of_report << (now->tm_year + 1900) << '-' 
           << (now->tm_mon + 1) << '-'
           <<  now->tm_mday << ' '
           <<  now->tm_hour << ':'
           <<  now->tm_min  << endl;
 sprintf_s(string_buffer,"Start with p=%u, q=%u",ppp,qqq);
 of_report << string_buffer << endl;
 lower_limit_qqq=unsigned int(ceil(pow(ppp/9,0.333333))); 
 upper_limit_qqq=ppp*59;
 
 while (!Should_stop_searching)
 {
  while ((!Should_stop_searching) && (lower_limit_qqq<=qqq) && (qqq<=upper_limit_qqq))
  {
   if (ppp==qqq) {qqq++; continue;};
        // do things here
   __asm{
        mov ecx,Primes_list_items
        mov n_primes,ecx
        mov edi,Primes_list_buffer_ptr
        push edi
        m_005: // entry to the cycle on primes
        pop edi
        xor ebx,ebx
        mov bx,[edi]
        mov rrr,ebx
        mov esi,[edi+2]
		add esi,pq_buffer_ptr //address to pq block in edi
        
        mov eax,qqq
		xor edx,edx
		div rrr
		push edx // qqq modulo rrr in stack
		
		mov eax,ppp
		xor edx,edx
		div rrr
		mov eax,edx // ppp modulo rrr in edx and in eax
		mul rrr
		pop ebx // qqq modulo rrr in ebx
		add eax,ebx
        adc edx,0
        div Const_8 // =8 bits in one byte
        
        mov ebx,eax // byte offset in ebx
        mov ecx,edx // bit offset in ecx
        
        mov al,1
        or cl,cl
        jz m_006
        m_007:
        shl al,1
        loop m_007 // bit mask in al
        m_006:
        
        and al,[esi+ebx] //address to unsolvability byte in esi+ebx
        jnz m_008 // unsolvability bit is on
        dec n_primes
        jz m_009 // potential cuboud is found
        add edi,6 // pass to the next prime in the prime list
        push edi
        jmp m_005 // loop to the next prime
        m_009: 
        push qqq
        push ppp
        call Write_potential_cuboid
        jmp m_010
        m_008:
		mov eax,rrr
		cmp r_max,eax
		jnc m_010
		mov r_max,eax
        m_010:
   };          
   // end do things here
   if (!Should_stop_searching)
   {
    qqq++;
   };
  }; // end of while qqq
  if (!Should_stop_searching)
  {
   if (ppp % 100 == 0) // for to reduce the output
   {
    sprintf_s(string_buffer,"p=%u, q=%u, r_max=%u,\n",ppp,qqq,r_max);
    of_report << string_buffer;
    of_report.flush();
	p_global=ppp;
	r_max=1;
   };
   ppp++;
   lower_limit_qqq=int(ceil(pow(ppp/9,0.333333)));
   upper_limit_qqq=ppp*59;
   qqq=lower_limit_qqq;
  };
 }; // end of while ppp
 p_global=ppp;
 q_global=qqq;
 t = time(0);   // get time now
 now=new tm;
 localtime_s(now,&t);
 of_report << (now->tm_year + 1900) << '-' 
           << (now->tm_mon + 1) << '-'
           <<  now->tm_mday << ' '
           <<  now->tm_hour << ':'
           <<  now->tm_min  << endl;
 sprintf_s(string_buffer,"Stop with p=%u, q=%u, r_max=%u\n",ppp,qqq,r_max);
 of_report << string_buffer;
 of_report.close();
 // _sleep(500);
 Search_is_running=false; 
 Should_stop_searching=false;
 }
unsigned int __stdcall Start_searching(unsigned int p, unsigned int q)
{
 unsigned int lower_limit_q_local;
 unsigned int upper_limit_q_local;
 if (Search_is_running)
 {
  return(1); 
 };
 if (p<152) // there are no cuboids for p<151
 {
  return(2); 
 };
 if (p>72796055) // 32 bit limit for P*59
 {
  return(3); 
 };
 lower_limit_q_local=unsigned int(ceil(pow(p/9,0.333333))); 
 upper_limit_q_local=p*59;
 if (q<lower_limit_q_local) 
 {
  return(4); 
 };
 if (q>upper_limit_q_local) 
 {
  return(5); 
 };
 if (!Binaries_are_loaded)
 {
  return(6); 
 };
 // Should_stop_searching=false;
 p_global=p;
 q_global=q;
 // Search_is_running=true;
 _beginthread(Look_for_cuboids_thread,0,(void*)12);
 return(0);
}
unsigned int __stdcall Stop_searching()
{
if (!Search_is_running)
 {
  return(1); 
 };
Should_stop_searching=true;
  return(0); 
};
unsigned int __stdcall Get_current_p()
{
 unsigned int p_local;
 p_local=p_global;
 return(p_local);
};
unsigned int __stdcall Get_current_r_max()
{
 unsigned int r_max_local;
 r_max_local=r_max;
 return(r_max_local);
};
unsigned int __stdcall Get_prime(unsigned int N)
{
 __asm{
		mov edi,Primes_list_ptr 
		mov eax,6
		mul N
		add edi,eax
		xor eax,eax
		mov ax,[edi]	
 }
}
char __stdcall Is_unsolvable(unsigned int p, unsigned int q, unsigned int i)
{
unsigned int rrr;
 __asm{
        mov eax,i
        mul Const_6
        mov edi,eax
		add edi,Primes_list_buffer_ptr 
        xor eax,eax
        mov ax,[edi]
        mov rrr,eax
        mov esi,[edi+2] 
		add esi,pq_buffer_ptr

		mov eax,q
		xor edx,edx
		div rrr
		push edx // q modulo rrr in stack
		
		mov eax,p
		xor edx,edx
		div rrr
		mov eax,edx // p modulo rrr in edx and in eax
		mul rrr
		pop ebx // q modulo rrr in ebx
		add eax,ebx
        adc edx,0
        div Const_8 // =8 bits in one byte
        
        mov ebx,eax // byte offset in ebax
        mov ecx,edx // bit offset in ecx
        
        mov al,1
        or cl,cl
        jz m_011
        m_012:
        shl al,1
        loop m_012 // bit mask in al
        m_011:
        
        and al,[esi+ebx] //address to unsolvability byte in esi+ebx
        mov eax,1
		jnz m_013 // unsolvability bit is on
		mov eax,0
        m_013:
 };
};

// Global variables for calculating the value of the polynomial Q_pq 
unsigned int rr_1;    // stored prime r value
unsigned int pp_1;  // stored p value
unsigned int pp_2;  // stored p^2 value
unsigned int pp_4;  // stored p^4 value
unsigned int pp_6;  // stored p^6 value
unsigned int pp_8;  // stored p^8 value
unsigned int pp_10; // stored p^10 value

unsigned int qq_1;  // stored q^2 value
unsigned int qq_2;  // stored q^2 value
unsigned int qq_4;  // stored q^4 value
unsigned int qq_6;  // stored q^6 value
unsigned int qq_8;  // stored q^8 value
unsigned int qq_10; // stored q^10 value

unsigned int pp_2_qq_2, pp_2_qq_6, pp_6_qq_2, pp_2_qq_10, pp_10_qq_2;
unsigned int pp_4_qq_4, pp_4_qq_8, pp_8_qq_4, pp_6_qq_6, pp_6_qq_10, pp_10_qq_6;
unsigned int pp_8_qq_8, pp_10_qq_10; 

unsigned int Coeff_0, Coeff_2, Coeff_4, Coeff_6, Coeff_8;

unsigned int tt_1;  // stored p^2 value
unsigned int tt_2;  // stored p^2 value
unsigned int tt_4;  // stored p^4 value
unsigned int tt_6;  // stored p^6 value
unsigned int tt_8;  // stored p^8 value
unsigned int tt_10; // stored p^10 value
unsigned int Q_pq;

void __stdcall Calculate_pp_values()
{
__asm{
		mov eax,pp_1
		mul pp_1
		div rr_1
		mov pp_2,edx // store p^2 mod r
		
		mov eax,edx
        mul pp_2
		div rr_1
		mov pp_4,edx // store p^4 mod r

        mov eax,edx
        mul pp_2
		div rr_1
		mov pp_6,edx // store p^6 mod r

        mov eax,edx
		mul pp_2
		div rr_1
		mov pp_8,edx // store p^8 mod r

        mov eax,edx
		mul pp_2
		div rr_1
		mov pp_10,edx // store p^10 mod r
 }
}
void __stdcall Calculate_pp_qq_and_coeff_values()
{
 __asm{
		mov eax,qq_1
		mul qq_1
		div rr_1
		mov qq_2,edx // store q^2 mod r

		mov eax,edx
        mul qq_2
		div rr_1
		mov qq_4,edx // store q^4 mod r

        mov eax,edx
        mul qq_2
		div rr_1
		mov qq_6,edx // store q^6 mod r

        mov eax,edx
		mul qq_2
		div rr_1
		mov qq_8,edx // store q^8 mod r

        mov eax,edx
		mul qq_2
		div rr_1
		mov qq_10,edx // store q^10 mod r
		
		//------------------------------

		mov eax,pp_2
        mul qq_2
		div rr_1
		mov pp_2_qq_2,edx // store p^2*q^2 mod r

		mov eax,pp_2
		mul qq_6
		div rr_1
		mov pp_2_qq_6,edx // store p^2*q^6 mod r

		mov eax,qq_2
		mul pp_6
		div rr_1
		mov pp_6_qq_2,edx // store p^6*q^2 mod r

		mov eax,pp_2
		mul qq_10
		div rr_1
		mov pp_2_qq_10,edx // store p^2*q^10 mod r

		mov eax,qq_2
		mul pp_10
		div rr_1
		mov pp_10_qq_2,edx // store p^10*q^2 mod r

		//----------------------------------------

		mov eax,pp_4
		mul qq_4
		div rr_1
		mov pp_4_qq_4,edx // store p^4*q^4 mod r

		mov eax,pp_4
		mul qq_8
		div rr_1
		mov pp_4_qq_8,edx // store p^4*q^8 mod r

		mov eax,qq_4
		mul pp_8
		div rr_1
		mov pp_8_qq_4,edx // store p^8*q^4 mod r

		//----------------------------------------

		mov eax,pp_6
		mul qq_6
		div rr_1
		mov pp_6_qq_6,edx // store p^6*q^6 mod r
		
		mov eax,pp_6
		mul qq_10
		div rr_1
		mov pp_6_qq_10,edx // store p^6*q^10 mod r
		
		mov eax,qq_6
		mul pp_10
		div rr_1
		mov pp_10_qq_6,edx // store p^10*q^6 mod r

		//----------------------------------------

		mov eax,qq_8
		mul pp_8
		div rr_1
		mov pp_8_qq_8,edx // store p^8*q^8 mod r

		mov eax,qq_10
		mul pp_10
		div rr_1
		mov pp_10_qq_10,edx // store p^10*q^10 mod r
		
		//----------------------------------------

		mov eax,rr_1 
		sub eax,pp_10_qq_10
		xor edx,edx
		div rr_1
		mov Coeff_0,edx // store Coeff_0 mod r

		//----------------------------------------

		mov eax,pp_8_qq_8
		mov Coeff_2,eax
		xor ecx,ecx // Coeff_2_hi in ecx

		mov eax,pp_6_qq_10
		mul Const_2 // multiplication by 2
		add Coeff_2,eax
		adc ecx,edx //Coeff_2_hi in ecx

		mov	eax,rr_1  
		sub eax,pp_10_qq_6
		mul Const_6 // multiplication by -6
		add Coeff_2,eax
		adc ecx,edx  //Coeff_2_hi in edx

		mov eax,Coeff_2
		mov edx,ecx
		div rr_1
		mov Coeff_2,edx // store Coeff_2 mod r

		//----------------------------------------

		mov	eax,rr_1
		sub eax,pp_2_qq_10
		mov Coeff_4,eax
		xor ecx,ecx //Coeff_4_hi in ecx
		xor edx,edx
		
		mov	eax,rr_1
		sub eax,pp_10_qq_2
		add Coeff_4,eax
		adc ecx,edx //Coeff_4_hi in ecx

		mov	eax,rr_1
		sub eax,pp_6_qq_6
		mul Const_4 // multiplication by -4
		add Coeff_4,eax
		adc ecx,edx //Coeff_4_hi in ecx

		mov	eax,rr_1
		sub eax,pp_8_qq_4
		mul Const_10 // multiplication by -10
		add Coeff_4,eax
		adc ecx,edx //Coeff_4_hi in ecx

		mov eax,pp_4_qq_8
		mul Const_14 // multiplication by 14
		add Coeff_4,eax
		adc ecx,edx //Coeff_4_hi in ecx

		mov eax,Coeff_4
		mov edx,ecx
		div rr_1
		mov Coeff_4,edx // store Coeff_4 mod r

		//----------------------------------------

		mov eax,pp_8
		mov Coeff_6,eax
		xor ecx,ecx //Coeff_6_hi in ecx
		xor edx,edx

		mov eax,qq_8
		add Coeff_6,eax
		adc ecx,edx //Coeff_6_hi in ecx

		mov eax,pp_4_qq_4
		mul Const_4 // multiplication by 4
		add Coeff_6,eax
		adc ecx,edx //Coeff_6_hi in ecx

		mov eax,pp_2_qq_6
		mul Const_10 // multiplication by 10
		add Coeff_6,eax
		adc ecx,edx //Coeff_6_hi in ecx

		mov eax,rr_1
		sub eax,pp_6_qq_2
		mul Const_14 // multiplication by 14
		add Coeff_6,eax
		adc ecx,edx //Coeff_6_hi in ecx

		mov eax,Coeff_6
		mov edx,ecx
		div rr_1
		mov Coeff_6,edx // store Coeff_6 mod r

		//----------------------------------------

		mov eax,rr_1
		sub eax,pp_2_qq_2
		mov Coeff_8,eax
		xor ecx,ecx //Coeff_8_hi in ecx
		
		mov eax,rr_1
		sub eax,pp_4
		mul Const_2 // multiplication by 4
		add Coeff_8,eax
		adc ecx,edx //Coeff_8_hi in ecx

		mov eax,qq_4
		mul Const_6 // multiplication by 4
		add Coeff_8,eax
		adc ecx,edx //Coeff_8_hi in ecx

		mov eax,Coeff_8
		mov edx,ecx
		div rr_1
		mov Coeff_8,edx // store Coeff_8 mod r
 }
}
// Calculate polynomial modulo r 
void __stdcall Calculate_Q_pq_values()
{
__asm{
		mov eax,tt_1
		mul tt_1
		div rr_1
		mov tt_2,edx // store p^2 mod r

		mov eax,edx
        mul tt_2
		div rr_1
		mov tt_4,edx // store p^4 mod r

        mov eax,edx
        mul tt_2
		div rr_1
		mov tt_6,edx // store p^6 mod r

        mov eax,edx
		mul tt_2
		div rr_1
		mov tt_8,edx // store p^8 mod r

        mov eax,edx
		mul tt_2
		div rr_1
		mov tt_10,edx // store p^10 mod r

		mov eax,Coeff_0
		mov Q_pq,eax
		xor ecx,ecx //Q_pq_hi in ecx

		mov eax,Coeff_2
		mul tt_2
		add Q_pq,eax
		adc ecx,edx //Q_pq_hi in ecx

		mov eax,Coeff_4
		mul tt_4
		add Q_pq,eax
		adc ecx,edx //Q_pq_hi in ecx

		mov eax,Coeff_6
		mul tt_6
		add Q_pq,eax
		adc ecx,edx //Q_pq_hi in ecx

		mov eax,Coeff_8
		mul tt_8
		add Q_pq,eax
		adc ecx,edx //Q_pq_hi in ecx

		mov eax,tt_10
		xor edx,edx
		add Q_pq,eax
		adc ecx,edx //Q_pq_hi in ecx

		mov eax,Q_pq
		mov edx,ecx
		div rr_1
		mov Q_pq,edx // store Q_pq mod r
 }
}

unsigned int __stdcall Calculate_Q_pq_mod_prime(unsigned int p, unsigned int q,unsigned int t, unsigned int r)
{
 rr_1=r;
 pp_1=p;
 Calculate_pp_values();
 qq_1=q;
 Calculate_pp_qq_and_coeff_values();
 tt_1=t;
 Calculate_Q_pq_values();
 __asm{
	mov eax,Q_pq
 };
}
unsigned short x=45712,zx=59;
unsigned int y=45712,zy=59;
void __stdcall ShortTest()
{
__asm{
		mov ecx,16777215
		m_001:
		mov ax,x
		mul x
		mov bx,ax
		mov ax,dx
		xor dx,dx
		div zx
		mov ax,bx
		div zx
		loop m_001
 }
}
void __stdcall IntTest()
{
__asm{
		mov ecx,16777215
		m_002:
		mov eax,y
		mul y
		div zy	
		loop m_002
 }
}
void __stdcall Open_pq_file_stream()
{
 of_pq.open("Cuboid_pq_bit_tables.bin",ios::out | ios::binary | ios::trunc);
}
void __stdcall Close_pq_file_stream()
{
 of_pq.close();
}
unsigned int __stdcall Write_pq_file_stream(unsigned int rrr)
{
 unsigned int Bit_array_size;
 char * Bit_array_ptr;
 unsigned int Bit_address;
 unsigned int Byte_offset;
 bool   Unsolvables_available;
 unsigned int nn;
  
 Bit_array_size=rrr*rrr;				// number of bits in the bit array
  __asm{
        mov eax,Bit_array_size
		xor edx,edx
        div Const_8						//remainder in dl, Const_8=8
		mov Bit_array_size,eax			
		xor eax,eax
		cmp al,dl
		adc Bit_array_size,eax			// number of bytes in the bit array
 };
 Bit_array_ptr=new char [Bit_array_size];
 __asm{
		mov ecx,Bit_array_size
		mov edi,Bit_array_ptr
		cld
		xor al,al
	rep stosb							// Cleaning the bit array
 };
 Unsolvables_available=false;
 //of_pq.write(Bit_array_ptr,Bit_array_size); ?????
 for (unsigned int pp=0; pp<rrr; pp++ )
 {
  for (unsigned int qq=0; qq<rrr; qq++ )
  {
   nn=0;
   for (unsigned int tt=0; tt<rrr; tt++ )
   {
    if (Calculate_Q_pq_mod_prime(pp,qq,tt,rrr)==0)
    {
	 nn++;
	 break;
    };
   }; //end for tt
   if (nn==0)  // unsolvable found
   {
    Unsolvables_available=true;
    Bit_address=rrr*pp+qq;
    __asm{
        mov eax,Bit_address
        xor edx,edx
        div Const_8
        mov Byte_offset,eax
		mov ecx,edx //remainder in edx
        mov al,1
        or cl,cl
		jz m_004
		m_003:
		shl al,1
		loop m_003 // bit mask in al
		m_004:
        mov edi,Bit_array_ptr
        add edi,Byte_offset
        or [edi],al // write bit mask to Bit_array
    };
   };  //end if (nn==0)
  };   //end for qq
 };    //end for pp
 if (Unsolvables_available)
 {
  of_pq.write(Bit_array_ptr,Bit_array_size); //write to out file pq
  delete[] Bit_array_ptr;
  return(Bit_array_size);
 };
 delete[] Bit_array_ptr;
 return(0);
}
unsigned int __stdcall Test_Writing(unsigned int p, unsigned int q)
{
 p_global=p;
 q_global=q;

 of_report.open("Cuboid_search_report.txt",ios::out | ios::ate | ios::app);

 Search_is_running=true;
 _beginthread(Look_for_cuboids_thread,0,(void*)12);
 return(0);
}



==> anc/Cuboid_search_v01.h <==
// Cuboid_search_v01.h
extern "C" __declspec(dllexport)  unsigned int __stdcall Load_Cuboid_Binaries();
extern "C" __declspec(dllexport)  unsigned int __stdcall Release_Cuboid_Binaries();
extern "C" __declspec(dllexport)  unsigned int __stdcall Start_searching(unsigned int p, unsigned int q);
extern "C" __declspec(dllexport)  unsigned int __stdcall Stop_searching();
extern "C" __declspec(dllexport)  char __stdcall Is_unsolvable(unsigned int p, unsigned int q, unsigned int i);
extern "C" __declspec(dllexport)  unsigned int __stdcall Get_current_p();
extern "C" __declspec(dllexport)  unsigned int __stdcall Get_current_r_max();
extern "C" __declspec(dllexport)  unsigned int __stdcall Get_prime(unsigned int N);

extern "C" __declspec(dllexport)  unsigned int __stdcall Calculate_Q_pq_mod_prime(unsigned int p, unsigned int q, unsigned int t, unsigned int r);
extern "C" __declspec(dllexport)  void __stdcall ShortTest();
extern "C" __declspec(dllexport)  void __stdcall IntTest();
extern "C" __declspec(dllexport)  void __stdcall Open_pq_file_stream();
extern "C" __declspec(dllexport)  unsigned int __stdcall Write_pq_file_stream(unsigned int rrr);
extern "C" __declspec(dllexport)  void __stdcall Close_pq_file_stream();

==> anc/Search_for_cuboids.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Styles>
<Layout alignment="left" bullet="none" firstindent="0.0" leftmargin="0.0" linebreak="space" name="Normal" rightmargin="0.0" spaceabove="0.0" spacebelow="0.0"/>
<Layout alignment="centred" bullet="none" linespacing="0.5" name="Pseudo Output"/>
<Font background="[0,0,0]" bold="false" family="Times New Roman" foreground="[0,0,0]" italic="false" name="Text" opaque="false" size="12" underline="false"/>
<Font background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" name="Maple Input" opaque="false" size="12"/>
</Styles>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">restart;</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false" foreground="[0,140,0]">Attention: Code below shoud be run only upon the binary files <Font bold="true">Cuboid_primes.bin</Font> and <Font bold="true">Cuboid_pq_bit_tables.bin</Font> are created</Font></Text-field>
</Input>
</Group>
<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">The DLL library file name and the path to it.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">DLL_file:="./Cuboid_search_v01.dll":</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">The procedures for loading and unloading bit-tables </Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Load_Cuboid_Binaries:=define_external('Load_Cuboid_Binaries',
    RETURN::(integer[4]), LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Release_Cuboid_Binaries:=define_external('Release_Cuboid_Binaries',
    RETURN::(integer[4]), LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">The procedures for starting and stopping the search for cuboids and for controlling the process</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Start_searching:=define_external('Start_searching', 'p'::(integer[4]),
    'q'::(integer[4]), RETURN::(integer[4]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Stop_searching:=define_external('Stop_searching', RETURN::(integer[4]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Get_current_p:=define_external('Get_current_p', RETURN::(integer[4]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Get_current_r_max:=define_external('Get_current_r_max', RETURN::(integer[4]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Maximal value of p set by the 32-bit limit. The code is false above this limit.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">p_max:=floor(evalf(2^32/59));</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">p_max:=72796055</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Load binary files forming the prime seive.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Load_Cuboid_Binaries();</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">576</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Start searching cuboids with the values p=152, q=3.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Start_searching(152,3);</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">0</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Get current value of the loop counter p.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Get_current_p();</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">200</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Get maximal prime number is used to seive cuboids with p ranging from 201 to the current value before p=300 is reached.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Get_current_r_max();</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">67</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Terminate the search.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Stop_searching();</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">0</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Release the previously allocated memory.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Release_Cuboid_Binaries();</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">0</Font></Text-field>
</Input>
</Group>

<Text-field/></Worksheet>

==> anc/Test_external_DLL_procedures_01.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Styles>
<Layout alignment="left" bullet="none" firstindent="0.0" leftmargin="0.0" linebreak="space" name="Normal" rightmargin="0.0" spaceabove="0.0" spacebelow="0.0"/>
<Layout alignment="centred" bullet="none" linespacing="0.5" name="Pseudo Output"/>
<Font background="[0,0,0]" bold="false" family="Times New Roman" foreground="[0,0,0]" italic="false" name="Text" opaque="false" size="12" underline="false"/>
<Font background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" name="Maple Input" opaque="false" size="12"/>
</Styles>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">restart;</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">The DLL library file name and the path to it.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">DLL_file:="./Cuboid_search_v01.dll":</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Procedures for camparing 16-bit and 32-bit operations performance.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">ShortTest:=define_external('ShortTest', LIB=DLL_file):
IntTest:=define_external('IntTest', LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Actual performance comparison of 16-bit and 32-bit operations</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Start_Time:=time():
ShortTest():
Time_Elapsed:=time()-Start_Time:
printf("Time_Elapsed=%a",Time_Elapsed):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">Time_Elapsed=.906</Font></Text-field>
</Input>
</Group>

<Group>
<Input>\
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Start_Time:=time():
IntTest():
Time_Elapsed:=time()-Start_Time:
printf("Time_Elapsed=%a",Time_Elapsed):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">Time_Elapsed=.234</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Deriving the tenth degree polynomial of the second cuboid conjecture.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Ppqp2q2:=t^12+(6*q^4-2*p^2*q^2-2*p^4)*t^10
+(p^8+4*p^2*q^6+5*p^4*q^4-12*p^6*q^2+q^8)*t^8
-2*p^2*q^2*(4*p^4*q^4+p^8-2*p^2*q^6-2*p^6*q^2+q^8)*t^6
+p^4*q^4*(p^8+4*p^6*q^2+5*p^4*q^4-12*p^2*q^6+q^8)*t^4
+2*p^8*q^8*(3*p^4-q^4-p^2*q^2)*t^2+q^12*p^12:</Text-field></Input><Input><Text-field layout="Normal" prompt="&gt; " style="Maple Input">Q_pq:=normal(Ppqp2q2/(t-p*q)/(t+p*q)):
Q_pq:=collect(Q_pq,t):
printf("Q_pq=%a",Q_pq):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">Q_pq=t^10+(6*q^4-p^2*q^2-2*p^4)*t^8+(p^8+10*p^2*q^6+4*p^4*q^4-14*p^6*q^2+q^8)*t^6+(-p^2*q^10-p^10*q^2+14*p^4*q^8-10*p^8*q^4-4*p^6*q^6)*t^4+(2*p^6*q^10-6*p^10*q^6+p^8*q^8)*t^2-p^10*q^10</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">The external procedure for computing <Font bold="true">Q_pq</Font> modulo <Font bold="true">r</Font></Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Calculate_Q_pq_mod_prime:=define_external('Calculate_Q_pq_mod_prime',
 'p'::(integer[4]), 'q'::(integer[4]),'t'::(integer[4]),
 'r'::(integer[4]), RETURN::(integer[4]),LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Testing the above procedure.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Tested:=true:
randomize():
for i from 1 to 10000 do
 pppp:=rand(1..2^16-1)():
 qqqq:=rand(1..2^16-1)():
 tttt:=rand(1..2^16-1)():
 rrrr:=nextprime(rand(1..2^16-1000)()):
 test_1:=Calculate_Q_pq_mod_prime(pppp,qqqq,tttt,rrrr):
 test_2:=modp(subs(p=pppp,q=qqqq,t=tttt,Q_pq),rrrr):
 Tested:=Tested and (test_1=test_2):
 if Tested=false then print(pppp,qqqq,tttt,rrrr): break end if:
end do:
printf("|------------------------&gt;  Tested=%a",Tested):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Pseudo Output" style="Text"><Font executable="false" foreground="[0,140,0]">Tested=true</Font></Text-field>
</Input>
</Group>

<Text-field/>
</Worksheet>

==> anc/Test_external_DLL_procedures_02.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Styles>
<Layout alignment="left" bullet="none" firstindent="0.0" leftmargin="0.0" linebreak="space" name="Normal" rightmargin="0.0" spaceabove="0.0" spacebelow="0.0"/>
<Font background="[0,0,0]" bold="false" family="Times New Roman" foreground="[0,0,0]" italic="false" name="Text" opaque="false" size="12" underline="false"/>
<Font background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" name="Maple Input" opaque="false" size="12"/>
</Styles>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">restart;</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">DLL library file name and the path to it</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">DLL_file:="./Cuboid_search_v01.dll":</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false" foreground="[0,140,0]">Attention: Test below shoud be performed only upon the binary files <Font bold="true">Cuboid_primes.bin</Font> and <Font bold="true">Cuboid_pq_bit_tables.bin</Font> are created.</Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Procedures for loading and unloading bit-tables </Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Load_Cuboid_Binaries:=define_external('Load_Cuboid_Binaries',
    RETURN::(integer[4]), LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Release_Cuboid_Binaries:=define_external('Release_Cuboid_Binaries',
    RETURN::(integer[4]), LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Is_Unsolvable:=define_external('Is_unsolvable', 'p'::(integer[4]),
    'q'::(integer[4]), 'i'::(integer[4]), RETURN::(boolean[1]),
    LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">Get_prime:=define_external('Get_prime', 'N'::(integer[4]),
    RETURN::(integer[4]), LIB=DLL_file):</Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" style="Text"><Font executable="false">Testing the above procedures by writing bit-tables to the text file <Font bold="true">Cuboid_bit_tables.txt</Font></Font></Text-field>
</Input>
</Group>

<Group>
<Input>
<Text-field layout="Normal" prompt="&gt; " style="Maple Input">NN:=Load_Cuboid_Binaries()/6:
printf("NN=%a",NN):
f1:=FileTools[Text][Open]("./Cuboid_bit_tables.txt",
    create=true,overwrite=true):
for i from 0 by 1 to NN-1 do
 r:=Get_prime(i);
 fprintf(f1,"i:=%a; r:=%a;\n",i,r):
 nl:=0:
 for p from 0 by 1 to r-1 do
  fprintf(f1,"p:=%a; ",p):
  q_list:=[]:
  for q from 0 by 1 to r-1 do
   if Is_Unsolvable(p,q,i)
    then 
     q_list:=[op(q_list),q]:
   end if:
  end do:
  fprintf(f1,"ql:=%a;\n",q_list):
  nl:=nl+nops(q_list):
 end do:
 # fprintf(f1,"nl:=%a;\n",evalf(nl/r^2)):
end do:
FileTools[Binary][Close](f1):
Release_Cuboid_Binaries():</Text-field>
</Input>
</Group>

<Text-field/>
</Worksheet>

==> anc/make.bat <==
call "%VS80COMNTOOLS%vsvars32.bat" >NUL:
nmake.exe %1


==> anc/makefile <==
cc="cl.exe"
link="link.exe"

all: Cuboid_search_v01.dll

Cuboid_search_v01.dll: Cuboid_search_v01.obj
	$(link) /OUT:Cuboid_search_v01.dll /INCREMENTAL:NO /NOLOGO /DLL /SUBSYSTEM:CONSOLE /MACHINE:X86 /FIXED:No /ERRORREPORT:PROMPT kernel32.lib Cuboid_search_v01.obj >linker.log

Cuboid_search_v01.obj:
	$(cc) /Od /D "WIN32" /D "_CONSOLE" /D "_WINDLL" /D "_UNICODE" /D "UNICODE" /FD /EHa /MT /W3 /nologo /c /Wp64 /Zi /TP /errorReport:prompt Cuboid_search_v01.cpp Cuboid_search_v01.h >compiler.log

clean:
	@if exist Cuboid_search_v01.obj del Cuboid_search_v01.obj
	@if exist Cuboid_search_v01.exp del Cuboid_search_v01.exp
	@if exist Cuboid_search_v01.lib del Cuboid_search_v01.lib
	@if exist *.idb del *.idb
	@if exist *.pdb del *.pdb
	@if exist *.log del *.log
